The Bring sextic of equilateral pentagons

Consider equilateral pentagons $V_1,\ldots,V_5$ in the Euclidean plane. When we identify pentagons that differ by translation, rotation, and magnification, the moduli space of possible shapes that we get is an oft-studied polygon space: a 2-manifold $E_5$ known topologically to be a quadruple torus (genus 4). We study $E_5$ geometrically, our goal being a conformal map of that terrain of possible shapes. The differential geometry that we use is all due to Gauss, though much of it is named after his student Riemann. The manifold $E_5$ inherits a Riemannian metric from the Grassmannian approach of Hausmann and Knutson, a metric $e_5$ under which $E_5$ has 240 isometries: an optional reflection combined with any permutation of the order in which the five edge vectors $V_{k+1}-V_k$ get assembled into a pentagon. Giving $E_5$ the conformal structure imposed by $e_5$ yields a compact Riemann surface of genus 4 with 120 automorphisms: the 120 isometries that preserve orientation. But there is only one Riemann surface with those properties: the Bring sextic. So $(E_5, e_5)$ conformally embeds in the hyperbolic plane, like the Bring sextic, as a repeating pattern of 240 triangles, each with vertex angles of $\frac{\pi}{2}$, $\frac{\pi}{4}$, and $\frac{\pi}{5}$. That conformal map realizes our goal. To plot pentagons on our map, we compute an initial pair of isothermal coordinates for $E_5$ by solving the Beltrami equation \`a la Gauss. We then use a conformal mapping to convert one of those isothermal triangular regions into a Poincar\'e projection of a $(\frac{\pi}{2},\frac{\pi}{4},\frac{\pi}{5})$ hyperbolic triangle.

==> anc/EquilateralPentagonMap.m <==
(* ::Package:: *)

(************************************************************************)
(* This file was generated automatically by the Mathematica front end.  *)
(* It contains Initialization cells from a Notebook file, which         *)
(* typically will have the same name as this file except ending in      *)
(* ".nb" instead of ".m".                                               *)
(*                                                                      *)
(* This file is intended to be loaded into the Mathematica kernel using *)
(* the package loading commands Get or Needs.  Doing so is equivalent   *)
(* to using the Evaluate Initialization Cells menu command in the front *)
(* end.                                                                 *)
(*                                                                      *)
(* DO NOT EDIT THIS FILE.  This entire file is regenerated              *)
(* automatically each time the parent Notebook file is saved in the     *)
(* Mathematica front end.  Any changes you make to this file will be    *)
(* overwritten.                                                         *)
(************************************************************************)



(* ::Input::Initialization:: *)
(* :Title: EquilateralPentagonMap.m -- a conformal map of the equilateral pentagons *)


(* ::Input::Initialization:: *)
(* :Author: Lyle Ramshaw *)


(* ::Input::Initialization:: *)
(* :Mathematica Version: 11.3 *)


(* ::Input::Initialization:: *)
 BeginPackage["EquilateralPentagonMap`"]


(* ::Input::Initialization:: *)
PoincareCoordinates::usage = 
"PoincareCoordinates[{\[Xi],\[Eta]}, acc] takes an equilateral pentagon and returns the Poincar\[EAcute] coordinates of the point, within a (2,4,5)-triangle of a hyperbolic map, where that pentagon should be plotted, accurate to 10^(-acc).  The angles \[Xi] and \[Eta] are, out of the ten pairs of edge vectors of the pentagon, the two smallest nonnegative phase differences, measured in radians.";


(* ::Input::Initialization:: *)
Begin["`Private`"]


(* ::Input::Initialization:: *)
bExy=-((75+225 x^2-15 x^4+27 x^6+110 y^2+490 x^2 y^2-22 x^4 y^2-18 x^6 y^2-45 y^4+153 x^2 y^4+9 x^4 y^4+3 x^6 y^4)/(50 (-15-22 x^2+9 x^4-22 y^2-60 x^2 y^2-6 x^4 y^2+9 y^4-6 x^2 y^4+x^4 y^4)));


(* ::Input::Initialization:: *)
bFxy=-((x y (-55-50 x^2-27 x^4-50 y^2+20 x^2 y^2+6 x^4 y^2-27 y^4+6 x^2 y^4+x^4 y^4))/(25 (-15-22 x^2+9 x^4-22 y^2-60 x^2 y^2-6 x^4 y^2+9 y^4-6 x^2 y^4+x^4 y^4)));


(* ::Input::Initialization:: *)
bGxy=-((75+110 x^2-45 x^4+225 y^2+490 x^2 y^2+153 x^4 y^2-15 y^4-22 x^2 y^4+9 x^4 y^4+27 y^6-18 x^2 y^6+3 x^4 y^6)/(50 (-15-22 x^2+9 x^4-22 y^2-60 x^2 y^2-6 x^4 y^2+9 y^4-6 x^2 y^4+x^4 y^4)));


(* ::Input::Initialization:: *)
bEr=((bExy+2bFxy+bGxy)/4)/.{x->Tan[(\[Mu]-\[Nu])/4],y->Tan[(\[Mu]+\[Nu])/4]};


(* ::Input::Initialization:: *)
bFr=((-bExy+bGxy)/4)/.{x->Tan[(\[Mu]-\[Nu])/4],y->Tan[(\[Mu]+\[Nu])/4]};


(* ::Input::Initialization:: *)
bGr=((bExy-2bFxy+bGxy)/4)/.{x->Tan[(\[Mu]-\[Nu])/4],y->Tan[(\[Mu]+\[Nu])/4]};


(* ::Input::Initialization:: *)
memSqrt[z_/;NumberQ[z]]:=With[{s=Sqrt[z]},
lastSqrt=If[Abs[lastSqrt+s]<Abs[lastSqrt-s],-s,s]]


(* ::Input::Initialization:: *)
isoGoal::novalidwp = "No warning-free value for the WorkingPrecision was found.";


(* ::Input::Initialization:: *)
isoGoal[{s_,t_},g_]:=
Catch[
Do[Block[{lastSqrt=1,res,q,r},
Quiet[Check[Quiet[
res=NDSolveValue[{
q'[r]==(((-bFr-I memSqrt[bEr bGr-bFr^2])/bEr)/.{\[Mu]->q[r],\[Nu]->r}),
q[t]==s},
q,{r,0,t}, 
AccuracyGoal->g,PrecisionGoal->Infinity,
WorkingPrecision->wp,
Method->If[g>10,"StiffnessSwitching",Automatic]][0],
{NDSolveValue::precw}], (* Always ignore this input-related warning. *)
res=Indeterminate]];  (* Discard the result given any other warning. *)
If[NumberQ[res],Throw[res]]],
{wp,g+5,300,5}];
Message[isoGoal::novalidwp]]


(* ::Input::Initialization:: *)
isoCare::accfail = "Could not solve ODE to requested accuracy.";


(* ::Input::Initialization:: *)
isoCare[{s_,t_},b_]:=
Catch[
Do[Block[{loAcc,mdAcc,hiAcc},
loAcc=isoGoal[{s,t},g];
mdAcc=isoGoal[{s,t},g+5];
hiAcc=isoGoal[{s,t},g+10];
If[RealExponent[mdAcc-hiAcc]<RealExponent[loAcc-hiAcc]<-b \[Or]
   loAcc==mdAcc==hiAcc==0,  (* result exactly zero is also okay *)
Throw[N[hiAcc,{Infinity,b}]]
]],
{g,b+1,300,5}];
Message[isoCare::accfail]]


(* ::Input::Initialization:: *)
degSeq=Union[Range[1,25],Range[25,50,5],Range[50,100,10],Range[100,250,25]];


(* ::Input::Initialization:: *)
dir=If[$InputFileName=="",NotebookDirectory[],DirectoryName[$InputFileName]];


(* ::Input::Initialization:: *)
Get[FileNameJoin[{dir,"ApproximatingPolynomials.m"}]];


(* ::Input::Initialization:: *)
halfhyp=Sqrt[1+Sqrt[5]+Sqrt[5+2 Sqrt[5]]]-Sqrt[Sqrt[5]+Sqrt[5+2 Sqrt[5]]]


(* ::Input::Initialization:: *)
outputIsometry[z_]:=((1+I)/Sqrt[2])(z+halfhyp)/(1+halfhyp z)


(* ::Input::Initialization:: *)
PoincareCoordinates::badPent=
"first arg must be widths of the two narrowest sectors formed by the pentagon's five edges";


(* ::Input::Initialization:: *)
goodPair[{\[Xi]_,\[Eta]_}]:=\[Xi]>=0\[And]\[Eta]>=0\[And]
Cos[Min[\[Xi],\[Eta]]/2]-Cos[Max[\[Xi],\[Eta]]]<1/2+10^-10


(* ::Input::Initialization:: *)
PoincareCoordinates[{\[Xi]_,\[Eta]_}/;!goodPair[{\[Xi],\[Eta]}],acc_:17]:=
         Message[PoincareCoordinates::badPent]


(* ::Input::Initialization:: *)
PoincareCoordinates::badAcc=
"requested accuracy is too high for the precomputed approximating polynomials";


(* ::Input::Initialization:: *)
degNeeded[acc_]:=Catch[
Do[If[-Lookup[poly[deg],maxLogErr]>acc+3,Throw[deg]],{deg,degSeq}];
Throw[NotAvailable]]


(* ::Input::Initialization:: *)
PoincareCoordinates[{\[Xi]_?NumericQ,\[Eta]_?NumericQ},acc_/;(degNeeded[acc]==NotAvailable)]:=
         Message[PoincareCoordinates::badAcc]


(* ::Input::Initialization:: *)
PoincareCoordinates[{\[Xi]_?NumericQ,\[Eta]_?NumericQ},acc_:17]:=
Module[{\[Mu]=\[Eta]+\[Xi],\[Nu]=\[Eta]-\[Xi],deg=degNeeded[acc]},
(* We evaluate the approximating polynomial Subscript[C, deg] using Horner's rule *)
cPoly[z_]=Fold[z #1 + #2 &,0,Table[c[deg-k],{k,0,deg}]]/.Lookup[poly[deg],coeffVals];
ReIm[outputIsometry[cPoly[isoCare[{\[Mu],\[Nu]},acc]-2\[Pi]/5]]]]


(* ::Input::Initialization:: *)
End[];


(* ::Input::Initialization:: *)
Protect[PoincareCoordinates];


(* ::Input::Initialization:: *)
EndPackage[];




